Jointly Optimizing Preprocessing and Inference for DNN-based Visual Analytics

While deep neural networks (DNNs) are an increasingly popular way to query large corpora of data, their significant runtime remains an active area of research. As a result, researchers have proposed systems and optimizations to reduce these costs by allowing users to trade off accuracy and speed. In this work, we examine end-to-end DNN execution in visual analytics systems on modern accelerators. Through a novel measurement study, we show that the preprocessing of data (e.g., decoding, resizing) can be the bottleneck in many visual analytics systems on modern hardware. To address the bottleneck of preprocessing, we introduce two optimizations for end-to-end visual analytics systems. First, we introduce novel methods of achieving accuracy and throughput trade-offs by using natively present, low-resolution visual data. Second, we develop a runtime engine for efficient visual DNN inference. This runtime engine a) efficiently pipelines preprocessing and DNN execution for inference, b) places preprocessing operations on the CPU or GPU in a hardware- and input-aware manner, and c) efficiently manages memory and threading for high throughput execution. We implement these optimizations in a novel system, Smol, and evaluate Smol on eight visual datasets. We show that its optimizations can achieve up to 5.9x end-to-end throughput improvements at a fixed accuracy over recent work in visual analytics.

==> figures/code/acc_thpt.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
import pandas as pd
from matplotlib.patches import Rectangle

import common
from common import get_figsize

sns.set_palette('PuBu', n_colors=3)

plt.figure(figsize=get_figsize(wf=0.99, hf=0.45))

# cpy = [6373.613241, 5891.124653, 5072.480998, 3544.076685, 2680.942686]
# nocpy = [19718.15364, 10658.12241, 7276.688106, 4211.246661, 2840.442576]
# acc = [68.2, 71.944, 74.344, 75.934, 76.994]
# cpy = 64 * 1000 / np.array([12.3073, 23.1993, 34.4193])
nocpy = 64 * 1000 / np.array([5.08256, 9.32843, 15.1456])
acc = [68.2, 71.944, 74.344]

# plt.plot(cpy, acc, label='Inc. memcpy', marker='x')
# plt.plot(nocpy, acc, label='No memcpy', marker='x')
RNS = ['RN-18', 'RN-34', 'RN-50']
markers = ['x', 's', 'o']
for i in range(3):
    plt.plot(nocpy[i], acc[i], label=RNS[i], marker=markers[i])

plt.xlabel('Throughput (im/s)')
plt.ylabel('Accuracy (%)')

plt.legend(frameon=False)

plt.savefig('../acc_thpt.pdf', bbox_inches='tight', pad_inches=0)


==> figures/code/common.py <==
import matplotlib
import matplotlib.pyplot as plt

# \the\columnwidth
def get_figsize(columnwidth=241.14749, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
      - wf [float]:  width fraction in columnwidth units
      - hf [float]:  height fraction in columnwidth units.
                     Set by default to golden ratio.
      - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                             using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
    """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
    fig_height = fig_width*hf      # height in inches
    return [fig_width, fig_height]

# print(matplotlib.rcParams.keys())
params = {'backend': 'Agg',
          'axes.labelsize': 6,
          'font.size': 4,
          'legend.fontsize': 4.5,
          'lines.markersize': 4}
matplotlib.rcParams.update(params)


==> figures/code/high_thpt_naive.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
import pandas as pd
from matplotlib.patches import Rectangle

import common
from common import get_figsize

sns.set_palette('PuBu', n_colors=4)
# sns.set()
fig = plt.figure(figsize=get_figsize(wf=0.99, hf=0.45), frameon=False)
ax = fig.add_subplot(1, 1, 1)

names = ['Inference', 'Decode', 'Resize', 'Normalize']
vals = [[0.139824375, 0, 0, 0],
        [0, 0.6250991687, 0.6396294593, 0.183663006]]
vals = np.array(vals) * 1000
print(list(map(sum, vals)))

df = pd.DataFrame(data=vals, columns=names)
print(df)

df.plot(kind='barh', stacked=True, ax=ax, width=0.75)
# ax.remove()

plt.xlim(0, 1500)
plt.ylim(-0.5, 1.75)
plt.xlabel('Microseconds')
plt.gca().axes.get_yaxis().set_visible(False)
plt.legend(ncol=4, loc='upper center')
plt.title('High throughput serving, batch size 64')

xoff = [0, 1]
for arr_idx, arr in enumerate(vals):
    cs = np.cumsum(arr)
    print(cs)
    for i in range(len(arr)):
        if arr[i] == 0.:
            continue
        if i != 0:
            plt.text(cs[i - 1] + arr[i] / 2 - 50,
                     xoff[arr_idx],
                     '%.0f us' % arr[i])
        else:
            plt.text(arr[i] / 2 - 50, 
                     xoff[arr_idx], '%.0f us' % arr[i])

plt.savefig('../bs64_naive.pdf', bbox_inches='tight', pad_inches=0)


==> figures/common.py <==
import matplotlib
import matplotlib.pyplot as plt


SYS_NAME = 'SMOL'

# \the\columnwidth
def get_figsize(columnwidth=241.14749, wf=0.5, hf=(5.**0.5-1.0)/2.0):
    """Parameters:
      - wf [float]:  width fraction in columnwidth units
      - hf [float]:  height fraction in columnwidth units.
                     Set by default to golden ratio.
      - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                             using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
    """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
    fig_height = fig_width*hf      # height in inches
    return [fig_width, fig_height]


params = {'backend': 'Agg',
          'axes.titlesize': 6,
          'axes.labelsize': 5,
          'font.size': 5,
          'legend.fontsize': 5,
          'lines.markersize': 4}
matplotlib.rcParams.update(params)


==> figures/dali.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import numpy as np

from common import *

sns.set_palette('PuBu', n_colors=3)

fig, axes = plt.subplots(figsize=(3.3, 1.1), ncols=3, nrows=1, sharey=False)

vcpu = [4, 8, 16, 32, 64]

pyt_cpu =  np.array([290.84, 597.47, 1089.05, 1185.04, 3199.39]) / 1000
dali_cpu = np.array([394.06, 717.79, 1163.70, 1681.98, 1850.33]) / 1000
sysx_cpu = np.array([495.09, 940.63, 1735.73, 3396.50, 6640.59]) / 1000
axes[0].plot(vcpu, sysx_cpu, label=SYS_NAME + ', no opt', marker='+')
axes[0].plot(vcpu, dali_cpu, label='DALI', marker='+')
axes[0].plot(vcpu, pyt_cpu,  label='PyTorch', marker='x')
axes[0].set_xlabel('vCPUs')
axes[0].set_ylabel('Throughput')
axes[0].set_title('a) CPU preproc')
# axes[0].legend()

pyt_load  = np.array([290.8463, 597.4783, 1089.059, 1185.045, 3199.395]) / 1000
dali_load = np.array([1506.550, 2049.440, 4107.084, 4216.869, 3786.760]) / 1000
sysx_load = np.array([1249.398, 2486.696, 4848.108, 9527.302, 17351.32]) / 1000
axes[1].plot(vcpu, sysx_load, label=SYS_NAME, marker='+')
axes[1].plot(vcpu, dali_load, label='DALI', marker='+')
axes[1].plot(vcpu, pyt_load,  label='PyTorch', marker='x')
axes[1].set_xlabel('vCPUs')
# axes[1].set_ylabel('Throughput')
axes[1].set_title('b) Preproc only')
# axes[1].legend()

pyt_all  = np.array([296.2265, 519.9929, 593.9119, 555.213, 523.215]) / 1000
dali_all = np.array([1057.268, 1364.602, 1439.730, 1467.37, 1486.48]) / 1000
sysx_all = np.array([1173.116, 2309.474, 3895.947, 4241.93, 4395.88]) / 1000
axes[2].plot(vcpu, sysx_all, label=SYS_NAME, marker='+')
axes[2].plot(vcpu, dali_all, label='DALI', marker='+')
axes[2].plot(vcpu, pyt_all,  label='PyTorch', marker='x')
axes[2].set_xlabel('vCPUs')
# axes[2].set_ylabel('Throughput')
axes[2].set_title('c) End-to-end')

for ax in axes:
    fmt = '{x}k'
    tick = mtick.StrMethodFormatter(fmt)
    ax.yaxis.set_major_formatter(tick)
    # for tick in ax.get_yticklabels():
    #     tick.set_rotation(45)

fig.tight_layout()

handles, labels = axes[1].get_legend_handles_labels()
lgd = fig.legend(handles, labels, loc='upper center', ncol=3,
                 bbox_to_anchor=(0.5, 1.06), frameon=False)

# fig.subplots_adjust(bottom=0.2)
# plt.tight_layout(h_pad=1.5)
plt.savefig(
        './dali-reg.pdf',
        # bbox_inches='tight',
        pad_inches=0,
        # bbox_extra_artists=(lgd,)
)

